A Discontinuous Galerkin Method by Patch Reconstruction for Elliptic Interface Problem on Unfitted Mesh

We propose a discontinuous Galerkin(DG) method to approximate the elliptic interface problem on unfitted mesh using a new approximation space. The approximation space is constructed by patch reconstruction with one degree of freedom per element. The optimal error estimates in both L2 norm and DG energy norm are obtained, without the typical constraints for DG method on how the interface intersects to the elements in the mesh. Other than enjoying the advantages of DG method, our method may achieve even better efficiency than the conforming finite element method, as illustrated by numerical examples.

==> figure/run.sh <==
#! /bin/sh

for eps in *.eps
do
  name=${eps%.eps};
  var1=.eps;
  var2=.pdf;
  echo "epstopdf ... " ${name}${var1};
  epstopdf ${name}${var1};
  echo "OK!";
  #pdfcrop ${name}${var2};
done

